CP violation in the Higgs sector at ILC

CP violation is one of Sakharov's conditions for the matter-antimatter asymmetry of the Universe. The experimentally observed size of CP violation is insufficient to account for this. Is CP violated in the Higgs sector? Could the SM-like Higgs boson be a mixture of CP even and CP odd states of an extended Higgs sector? With what precision could such effects be measured at future electron-positron colliders? These questions will be discussed in the light of the latest studies at ILC.

==> compile.sh <==
#!/bin/bash

unset texFiles

# treat command line options
for arg in $@; do
  if [ $arg = "-h" ] || [ $arg = "--help" ]; then
    echo "Usage:"
    echo "    build.sh [-h] [file1.tex] [file2.tex] [...]"
    echo "Options:"
    echo "  -h  --help    Shows this help"
    echo "If no file name is provided builds all available tex files."
    return
  else
    texFiles="$texFiles $arg"
  fi
done

if [ -z $texFiles ]; then
  texFiles=`ls *.tex`
fi

# set the latex compiler
latexCompiler=pdflatex
bibCompiler=bibtex

# check if latex compilers are available
if ! hash $latexCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$latexCompiler\" check your environment setup!"
  return
fi
if ! hash $bibCompiler 2>/dev/null; then
  echo "ERROR: can not execute \"$bibCompiler\" check your environment setup!"
  return
fi

# compile all tex files
for texFile in $texFiles; do
  if [ -f $texFile ]; then
    $latexCompiler $texFile
    $bibCompiler ${texFile%%.tex}
    $latexCompiler $texFile
    $latexCompiler $texFile
  else
    echo "ERROR: \"$texFile\" does not exist!"
  fi
done

rm *.out *.blg *.log *.spl *.aux *~ *.run.xml *-blx.bib
rm *.bbl

